Rational Area Profiles of Regular Polygons Cut by Two Congruent Diagonals

Two congruent diagonals of a regular hexagon cut it into four regions whose areas are all rational multiples of the area of the hexagon. We determine when this phenomenon occurs in a regular $n$-gon. For every regular polygon cut by two intersecting congruent diagonals, neither of which is a diameter, we classify all unions of the four resulting regions whose areas are rational fractions of the total area. The hexagon is the only configuration in which all four regions are simultaneously rational. One of the two regions on the axis of symmetry is rational in exactly five sporadic configurations, with $n=6,18,30$, whereas the other region and the adjacent two-region unions belong to infinite families with simple geometric explanations. The two lateral regions have rational area ratios in exactly two configurations, with $n=6$ and $n=12$. The proof reduces each area ratio to a trigonometric quotient, bounds its rational values by norms in cyclotomic fields, and settles the remaining equations using Myerson's classification of equal products of two sines and the Poonen--Rubinstein classification of a three-sine-product equation.

==> anc/README.md <==
# Online Resource 1: Verification material

Article: Rational Area Profiles of Regular Polygons Cut by Two Congruent Diagonals

Paper authors: Shoichi Inoue and Keiichi Watanabe.
Software author: Keiichi Watanabe.

The code/ directory contains the unmodified public computational companion
v1.0.0 from https://github.com/keiichiw/polygon-area-profiles.
DOI: https://doi.org/10.5281/zenodo.23399093
Source commit: 665ea6a1e8fc5be09296448c84952a629fb95ad2

Run from the extracted archive root with Python 3.9 or later:

```sh
python3 anc/code/scripts/check_reproduction.py
python3 anc/code/supplementary/verify_myerson.py --manuscript main.tex
```

The first command reproduces the three archived reports without a manuscript.
The second additionally compares the current manuscript's Myerson table.
Do not enable -O or PYTHONOPTIMIZE. See code/README.md and
code/supplementary/README.md for scope, source citations and optional PDF checking.
The code's LICENSE and README describe its license scope; that grant does not
cover the manuscript source included separately for table comparison.


==> anc/code/AGENTS.md <==
# Computational companion workflow

- Keep verification runnable offline using the standard library. The optional source PDF check may require pypdf.
- Run `python3 scripts/check_reproduction.py` after changing the payload.
- Do not use Python optimization; assertions are part of verification.
- Preserve source citations and distinguish exact matching from numerical checks.
- Update manifest hashes deliberately when payloads change; retain source provenance.
- No manuscript PDF generation hook applies to this independent repository.
- Do not invent a DOI, remote URL, release version, license grant, or confirmed software authorship.
- Keep manuscript sources, figure assets and figure-generation scripts in the private manuscript repository. Never add them here.
- Manuscript comparison must remain optional via --manuscript.


==> anc/code/CITATION.cff <==
cff-version: 1.2.0
message: "If you use this software, please cite it using these metadata and also cite the accompanying paper."
type: software
title: "Polygon area profiles: verification code"
authors:
  - family-names: Watanabe
    given-names: Keiichi
abstract: "Exact finite matching and numerical area checks accompanying Rational Area Profiles of Regular Polygons Cut by Two Congruent Diagonals."
license: MIT
repository-code: "https://github.com/keiichiw/polygon-area-profiles"
version: 1.0.0
date-released: "2026-10-15"


==> anc/code/LICENSE <==
MIT License

Copyright (c) 2026 Keiichi Watanabe

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/code/README.md <==
# Polygon area profiles

Verification code and reproducibility data for *Rational Area Profiles of Regular
Polygons Cut by Two Congruent Diagonals*, by Shoichi Inoue and Keiichi Watanabe.

## Reproduce the calculations

Python 3.9 or later is required. The three main checks use only the standard
library; no package installation is needed. Run from this directory:

```sh
python3 scripts/check_reproduction.py
```

This runs the checks and compares their output with the recorded results. It
also checks the SHA-256 hashes in `manifest.json`. Individual commands are:

```sh
python3 supplementary/verify_exact.py
python3 supplementary/verify_myerson.py
python3 supplementary/verify_geometry.py
```

Do not enable Python optimization (`-O` or `PYTHONOPTIMIZE`): some checks rely
on assertions. See [verification details](supplementary/README.md) for inputs,
source citations, optional PDF transcription checking, and the scope of each check.

## Relation to the paper

| Program | Manuscript labels | Scope |
| --- | --- | --- |
| `verify_myerson.py` | `tab:myerson`, `lem:S-one`, `lem:R-one` | Exact identities and finite matching for S=1 and R=1 |
| `verify_exact.py` | `lem:T-one`, `app:finite-matching` | Four PR families and 65 sporadic rows |
| `verify_geometry.py` | `prop:area-reduction`, `thm:profile`, `rem:Q2-geometry` | Area formulas, classified values, symmetry and reflection |
| `verify_source.py` | PR Table 4 used in the appendix | Optional transcription comparison with a local source PDF |

The exact checks assume the external classification theorems. They do not
prove those theorems or the manuscript's norm arguments. Numerical checks
cover 19,760 configurations with 5 <= n <= 80 at 60-digit precision and absolute
tolerance 1e-50; they do not prove irrationality or classify larger polygons.
The PR expected sequence is embedded in code; the Myerson table is compared with a local manuscript only
when the optional `--manuscript` argument is provided.

## Provenance and citation

The manuscript, bibliography, paper PDFs, figure artwork and figure-generation
scripts remain in the private manuscript repository. This repository contains
only verification code, required inputs, recorded results and instructions.
`manifest.json` records the source manuscript commit and file hashes for provenance.

The main verification commands work without the manuscript. Authors can also
check a local manuscript's Myerson table explicitly:

```sh
python3 supplementary/verify_myerson.py --manuscript /path/to/private/main.tex
```

`CITATION.cff` identifies **Keiichi Watanabe** as the sole software author.
The accompanying paper is authored by **Shoichi Inoue and Keiichi Watanabe**.
Please cite the software when using the code and also cite the paper for its
mathematical results. A release DOI will be added after a Zenodo deposit.
The repository is hosted at <https://github.com/keiichiw/polygon-area-profiles>.

## License and contributions

The Python source code and software documentation are licensed under the
[MIT License](LICENSE), copyright 2026 Keiichi Watanabe. Keiichi Watanabe is
the sole contributor to the code; paper authorship is separate.

The MIT grant covers the `.py` files in `scripts/` and `supplementary/`, and
the software documentation (`README.md`, `AGENTS.md` and
`supplementary/README.md`). It does not apply to transcribed source data
or recorded calculation outputs. No additional license for those
materials is granted here; retain their provenance and source citations.

To update the payload, intentionally update the input data and expected
outputs, rerun verification, and regenerate the manifest hashes after reviewing
the changes. Do not silently update a published release.


==> anc/code/RELEASE-NOTES.md <==
# v1.0.0 — Initial release

Verification code and reproducibility data accompanying *Rational Area Profiles of Regular Polygons Cut by Two Congruent Diagonals*.

- Exact Myerson sine-product identities and finite matching.
- Exact Poonen–Rubinstein matching for four families and 65 sporadic rows.
- Numerical area checks for 19,760 configurations with 5 <= n <= 80.
- Input data, recorded results, source provenance and an offline reproduction command.

Run `python3 scripts/check_reproduction.py` with Python 3.9 or later. The three main checks use only the standard library. Manuscript comparison is optional; manuscript sources and figures are not included.

Software author: Keiichi Watanabe. Paper authors: Shoichi Inoue and Keiichi Watanabe.
Code and software documentation are MIT-licensed; see README for scope and data provenance.


==> anc/code/manifest.json <==
{
  "schema_version": 1,
  "source_manuscript_commit": "2e7dd580761ea150996e8fd577d80074e5e69153",
  "release": "v1.0.0",
  "license_status": "MIT for Python code and software documentation; see README.md for scope",
  "citation_status": "confirmed: sole software author Keiichi Watanabe; paper authors Shoichi Inoue and Keiichi Watanabe",
  "source_files": {
    "supplementary/README.md": {
      "source_path": "supplementary/README.md",
      "source_sha256": "ca1733969fee8fcf6b7fb07bf088a924d1c2178de2d0998555bae4c3fa11b225"
    },
    "supplementary/exact-results.json": {
      "source_path": "supplementary/exact-results.json",
      "source_sha256": "2061c85ebd78468115bd855f2eb5ec6d43538e5147a7f00371bab5d0bf32ebdf"
    },
    "supplementary/myerson-results.txt": {
      "source_path": "supplementary/myerson-results.txt",
      "source_sha256": "ecd0990822e5788ad1ada08676b5ce27ed07ed9c176c9fd0268ea556631f9826"
    },
    "supplementary/numerical-results.json": {
      "source_path": "supplementary/numerical-results.json",
      "source_sha256": "e44459e25c7ff7b390d85a36f23a6bc00b68d6790943153189ef722f074807d4"
    },
    "supplementary/pr-table4.csv": {
      "source_path": "supplementary/pr-table4.csv",
      "source_sha256": "c93055636453562eab85fb69e267b82400a0e25964a7205c4e9e7247621d5c0f"
    },
    "supplementary/verify_exact.py": {
      "source_path": "supplementary/verify_exact.py",
      "source_sha256": "9dc96cab092853698c66b7df9505a7983d98d84cc53a0bcbe0e66547f7bb5b38"
    },
    "supplementary/verify_geometry.py": {
      "source_path": "supplementary/verify_geometry.py",
      "source_sha256": "71b6f8dfd263931586b29511311ea4df64b897ccfba8587129ed18c9d6feb775"
    },
    "supplementary/verify_myerson.py": {
      "source_path": "supplementary/verify_myerson.py",
      "source_sha256": "1f906a216759df6e169929ed17f841aa563ca5ebe3ebe852aedc4bcd54bbd263"
    },
    "supplementary/verify_source.py": {
      "source_path": "supplementary/verify_source.py",
      "source_sha256": "870bd3f73d4ddabfb1bd8fcc70b8685abed332b0a11fef85972f86963add4c32"
    }
  },
  "payload_sha256": {
    "supplementary/README.md": "a162a3fe5b810216d637a3f3acf5582f6401e6ca1dc86453ff503c72d3eba218",
    "supplementary/exact-results.json": "2061c85ebd78468115bd855f2eb5ec6d43538e5147a7f00371bab5d0bf32ebdf",
    "supplementary/myerson-results.txt": "68ebb82b65934f73249f35c8636c6d9bb7e10283109d57778661e187d70690b0",
    "supplementary/numerical-results.json": "e44459e25c7ff7b390d85a36f23a6bc00b68d6790943153189ef722f074807d4",
    "supplementary/pr-table4.csv": "c93055636453562eab85fb69e267b82400a0e25964a7205c4e9e7247621d5c0f",
    "supplementary/verify_exact.py": "9dc96cab092853698c66b7df9505a7983d98d84cc53a0bcbe0e66547f7bb5b38",
    "supplementary/verify_geometry.py": "71b6f8dfd263931586b29511311ea4df64b897ccfba8587129ed18c9d6feb775",
    "supplementary/verify_myerson.py": "614cfcfe94a552f3f7a52b34457d0d54ab97549e9b2666e974bcf039c46c3fe5",
    "supplementary/verify_source.py": "870bd3f73d4ddabfb1bd8fcc70b8685abed332b0a11fef85972f86963add4c32"
  },
  "software_license": "MIT",
  "software_authors": [
    "Keiichi Watanabe"
  ],
  "paper_authors": [
    "Shoichi Inoue",
    "Keiichi Watanabe"
  ],
  "repository_url": "https://github.com/keiichiw/polygon-area-profiles",
  "date_released": "2026-10-15"
}


==> anc/code/scripts/check_reproduction.py <==
#!/usr/bin/env python3
"""Verify payload integrity and reproduce the three recorded reports offline."""
import hashlib
import json
import os
from pathlib import Path
import subprocess
import sys

ROOT = Path(__file__).resolve().parent.parent

def main():
    if sys.flags.optimize or os.environ.get("PYTHONOPTIMIZE"):
        raise SystemExit("Run without -O or PYTHONOPTIMIZE; verification uses assertions.")
    manifest = json.loads((ROOT / "manifest.json").read_text())
    for name, expected in manifest["payload_sha256"].items():
        actual = hashlib.sha256((ROOT / name).read_bytes()).hexdigest()
        if actual != expected:
            raise SystemExit("Payload hash mismatch: " + name)
    print("PASS: payload SHA-256 hashes", flush=True)
    for script, report in [("verify_exact.py", "exact-results.json"),
                           ("verify_myerson.py", "myerson-results.txt"),
                           ("verify_geometry.py", "numerical-results.json")]:
        result = subprocess.run([sys.executable, str(ROOT / "supplementary" / script)],
                                cwd=ROOT, text=True, capture_output=True, check=True)
        expected = (ROOT / "supplementary" / report).read_text()
        matches = (json.loads(result.stdout) == json.loads(expected)
                   if report.endswith(".json") else result.stdout == expected)
        if not matches:
            raise SystemExit("Recorded output differs: " + script)
        print("PASS: " + script + " matches " + report, flush=True)

if __name__ == "__main__":
    main()


==> anc/code/supplementary/README.md <==
# Verification material

Article: *Rational Area Profiles of Regular Polygons Cut by Two Congruent Diagonals*

Journal: *Journal of Geometry*

Paper authors: Shoichi Inoue and Keiichi Watanabe

Software author: Keiichi Watanabe

Author e-mail addresses: shoichi31415@gmail.com; keiichi@keiichiw.dev

Caption: Exact verification of the Myerson and Poonen--Rubinstein finite
matching and numerical checks of the polygon area formulas and classified
values. The repository contains the verification programs, input data, instructions, and recorded outputs.

This directory accompanies the manuscript on rational areas obtained by cutting
a regular polygon with two congruent diagonals. It contains exact checks of
the finite Myerson and Poonen--Rubinstein matching and separate numerical
consistency checks.
The proofs remain in the manuscript.

## Run

Run these commands from the repository root. No manuscript or TeX installation
is required.

Python 3.9 or later is sufficient; the three main scripts use only the standard
library. Run from the extracted archive root or repository root (or invoke each
script by its full path):

```sh
python3 supplementary/verify_exact.py
python3 supplementary/verify_myerson.py
python3 supplementary/verify_geometry.py
```

All three commands fail with an assertion error on a discrepancy. The Myerson
check prints a text report; the other two print JSON reports. Run without
Python's `-O` option, which disables assertions in the latter two scripts.
Recorded outputs are `myerson-results.txt`, `exact-results.json`, and
`numerical-results.json`.

## Myerson matching

`verify_myerson.py` uses 15 rows transcribed from Luk--Cheung, *Rational Angles and Tilings of the Sphere by Congruent
Quadrilaterals*, **Annals of Combinatorics 28** (2024), 485--527,
[Theorem 2 and Table 5, p. 503](https://doi.org/10.1007/s00026-023-00685-9).
This restates Myerson's Theorem 4 and corrects the second entry of row 13 to
`7/15`. The row numbering and order of entries follow that published table.

The script verifies all 15 sine-product identities by integer polynomial
reduction modulo cyclotomic polynomials. Using `fractions.Fraction`, it then
checks the eight permutations preserving the two pairs, solves the affine
parameter equations for both S and R, and compares every sporadic assignment
with the linear angle conditions in the proofs. It checks the angle ranges,
integrality, parity, and admissibility of the surviving candidates. For S,
the two sporadic assignments violate `a < d`; for R, row 13 is excluded by
the parity of A. No finite bound on n or numerical rationality test is used.

The default run checks the mathematical identities and matching without a manuscript.
Optionally pass `--manuscript /path/to/main.tex` to additionally compare all 15 rows
with a local manuscript table. The manuscript is not distributed here; this
optional run adds one table-comparison PASS line to the recorded default output.
This verifies the manuscript's finite deductions, not the completeness of
Myerson's external classification or the separate norm arguments.

## Poonen--Rubinstein matching

`verify_exact.py` uses `fractions.Fraction` throughout. For each of the four
Table 3 families, it solves all nine affine cross-pair equations
`u1 + v1 = 1/2`, retains the permitted parameter range, and checks all
permutations within the triples and both orders of the triples. It reconstructs
integer `n,B,C`, checks admissibility, and compares all six coordinates to the
target in the manuscript. The only match is family I at `s=1/12`, with
`(n,B,C)=(12,4,6)`.

`pr-table4.csv` records all 65 Table 4 rows, their least common denominators, and
the manuscript's `d_j`. The script recomputes all 585 cross-sums exactly,
checks all 65 values against the expected sequence embedded in the script (transcribed from the manuscript, not parsed from it at runtime), verifies that
each is positive, and independently runs the full ordered-tuple matching.
No sporadic row matches.

The source is B. Poonen and M. Rubinstein, *The number of intersection points
made by the diagonals of a regular polygon*, **SIAM Journal on Discrete
Mathematics 11** (1998), no. 1, 135--156,
[DOI 10.1137/S0895480195281246](https://doi.org/10.1137/S0895480195281246).
The table transcription was checked against the
[author-hosted version dated November 18, 1997](https://math.mit.edu/~poonen/papers/ngon.pdf):
Table 3 on printed page 13 and Table 4 on printed page 14.
Rows are numbered 1--65 from top to bottom, preserving the printed `U,V,W;X,Y,Z`
column order. Denominator groups are 30, 42, 60, 84, 90, 120, 210.
This explicit version fixes the row convention without assuming identical
pagination in the journal version.

The checked PDF's SHA-256 is
`1e70b304b7441b91b8c37dd2de731009b15f344bdaeeb1b118967426f2b98936`.
The PDF itself is not redistributed. An optional source-transcription check
requires `pypdf` and a locally downloaded copy:

```sh
python3 supplementary/verify_source.py /path/to/ngon.pdf
```

It compares all 65 six-tuples to PDF page 14, prints the source hash, and performs
no network access. `verify_exact.py` does not need the PDF or `pypdf`.

## Numerical checks and their limits

`verify_geometry.py` uses 60 significant decimal digits and an absolute
tolerance of `1e-50`. Pi is computed with Gauss--Legendre iteration; sine and
cosine are evaluated by convergent Taylor series using `decimal.Decimal`.
No binary floating-point arithmetic or external numerical library is used.

For every admissible `(n,k,m)` with `5 <= n <= 80` and `1 <= k < m < n/2`,
the script constructs Cartesian vertices on the unit circle, intersects the
two straight lines, and obtains the four region areas by the shoelace formula.
Those measurements are compared to all the manuscript's area formulas,
the equality of the two expressions for `T(n,l,t)`, the symmetry `a1=a3`,
and total area 1. It checks all stated rational values in this range and also checks the reflection description of the `E2`
family. The latter verifies that `X = V_m + V_(n-m+k)` in Cartesian coordinates,
the reflection of the origin in their chord.

For configurations outside each classified set, it additionally checks that
the quantity recovered from measured areas is separated from that theorem's
finite set of possible rational values: `R` in `{1/3,1}`, `S` in `{2/3,1}`,
`T` in `{1/3,1}`, and `U` in `{1,2}`. This is a consistency check of the stated
classification; it is not an independent test for arbitrary rational numbers.

The recorded default run covered **19,760 configurations**. The largest
area-formula residual was `1.8e-59`; the largest residual for a stated rational
area value was `8e-60`. The counts were 5 configurations in `E0`, 39 in `E2`,
2 in `E1`, and 743 in `E_adj` within the tested range. Complete error and
separation statistics are in `numerical-results.json`.

Numerical checks do not prove rationality or irrationality and do not replace
the exact arguments. They neither classify cases with `n>80` nor establish the
completeness of the external Poonen--Rubinstein theorem.


==> anc/code/supplementary/exact-results.json <==
{
  "arithmetic": "fractions.Fraction (exact)",
  "table3": {
    "I": {
      "cross_pair_parameters": [
        "1/12"
      ],
      "matches": [
        [
          "1/12",
          12,
          4,
          6
        ]
      ]
    },
    "II": {
      "cross_pair_parameters": [
        "1/24",
        "1/12"
      ],
      "matches": []
    },
    "III": {
      "cross_pair_parameters": [],
      "matches": []
    },
    "IV": {
      "cross_pair_parameters": [
        "1/24"
      ],
      "matches": []
    }
  },
  "table4": {
    "rows": 65,
    "d_j": [
      1,
      1,
      1,
      1,
      6,
      1,
      1,
      1,
      7,
      1,
      1,
      1,
      2,
      1,
      1,
      1,
      1,
      2,
      6,
      3,
      1,
      1,
      3,
      2,
      2,
      2,
      2,
      2,
      3,
      2,
      2,
      9,
      5,
      1,
      1,
      1,
      1,
      5,
      1,
      1,
      3,
      7,
      2,
      2,
      11,
      1,
      1,
      1,
      5,
      1,
      3,
      3,
      7,
      6,
      4,
      4,
      19,
      1,
      1,
      1,
      7,
      3,
      2,
      7,
      27
    ],
    "matches": []
  },
  "status": "PASS"
}


==> anc/code/supplementary/myerson-results.txt <==
PASS: all 15 tabulated identities, by exact cyclotomic reduction.

S=1: parameter-family roots in 0 < sigma <= 1/2:
  ordering 1: 4/9
  ordering 2: 1/3
  ordering 3: none
  ordering 4: 1/9
  ordering 5: 1/4, 1/2
  ordering 6: 1/3
  ordering 7: 1/2
  ordering 8: none
PASS: candidates (9,3,2), (12,3,3); parity leaves (9,3,2).

S=1: sporadic matching (all 15 x 8 orderings):
  row 12: (1/10, 1/6, 4/15, 1/15), a=1/10 > d=1/15
  row 13: (1/6, 3/10, 7/15, 2/15), a=1/6 > d=2/15
PASS: both candidates contradict a < d.

R=1: parameter-family roots in 0 < sigma <= 1/2:
  ordering 1: 2/9
  ordering 2: none
  ordering 3: 2/9
  ordering 4: none
  ordering 5: 1/2
  ordering 6: none
  ordering 7: 1/2
  ordering 8: none

R=1: family gives n=18, {A,B}={6,8}.
R=1: sporadic row 12 gives n=30, {A,B}={6,10}.
R=1: sporadic row 13 gives n=15, {A,B}={5,9}; A is not even.
PASS: final (n,k,l) = [(18, 3, 8), (18, 4, 6), (30, 3, 10), (30, 5, 6)]

ALL CHECKS PASSED. External classification theorems are assumed.


==> anc/code/supplementary/numerical-results.json <==
{
  "status": "PASS",
  "decimal_precision": 60,
  "n_range": [
    5,
    80
  ],
  "absolute_tolerance": "1E-50",
  "counts": {
    "configurations": 19760,
    "a0": 5,
    "a2": 39,
    "a1": 2,
    "adjacent": 743
  },
  "maximum_absolute_errors": {
    "area_formulas": "1.8E-59",
    "sum_one": "5E-60",
    "lateral_symmetry": "1.3E-59",
    "T_parameterizations": "3.0E-58",
    "classified_values": "8E-60",
    "E2_reflection": "7.8E-59"
  },
  "minimum_nonmember_distance_from_theorem_values": {
    "R": "0.00012075906856325625756122771727300460680020744966311251882",
    "S": "0.000686447674253378831408821061258337245639761015609367572122",
    "T": "0.000082784669041526185633678591296313076202373357903510855222",
    "U": "0.0061653325337440476044531825159111596821462368103122156104"
  },
  "scope": "Numerical consistency only; no irrationality claim or proof by numerical search."
}


==> anc/code/supplementary/pr-table4.csv <==
row,denominator,U,V,W,X,Y,Z,d_j
1,30,1/10,2/15,3/10,2/15,1/6,1/6,1
2,30,1/15,1/15,7/15,1/15,1/10,7/30,1
3,30,1/30,7/30,4/15,1/15,1/10,3/10,1
4,30,1/30,1/10,7/15,1/15,1/15,4/15,1
5,30,1/30,1/15,19/30,1/15,1/10,1/10,6
6,30,1/15,1/6,4/15,1/10,1/10,3/10,1
7,30,1/15,2/15,11/30,1/10,1/6,1/6,1
8,30,1/30,1/6,13/30,1/10,2/15,2/15,1
9,30,1/30,1/30,7/10,1/30,1/15,2/15,7
10,30,1/30,7/30,3/10,1/15,2/15,7/30,1
11,30,1/30,1/6,11/30,1/15,1/10,4/15,1
12,30,1/30,1/10,13/30,1/30,2/15,4/15,1
13,30,1/30,1/15,8/15,1/30,1/10,7/30,2
14,42,1/14,5/42,5/14,2/21,5/42,5/21,1
15,42,1/21,4/21,13/42,1/14,1/6,3/14,1
16,42,1/42,3/14,5/14,1/21,1/6,4/21,1
17,42,1/42,1/6,19/42,1/14,2/21,4/21,1
18,42,1/42,1/6,13/42,1/21,1/14,8/21,2
19,42,1/42,1/21,13/21,1/42,1/14,3/14,6
20,60,1/20,1/12,29/60,1/15,1/10,13/60,3
21,60,1/20,1/12,9/20,1/15,1/12,4/15,1
22,60,1/20,1/12,5/12,1/20,1/10,3/10,1
23,60,1/60,4/15,3/10,1/20,1/12,17/60,3
24,60,1/60,13/60,9/20,1/12,1/10,2/15,2
25,60,1/60,13/60,5/12,1/20,2/15,1/6,2
26,60,1/12,1/6,17/60,2/15,3/20,11/60,2
27,60,1/12,2/15,19/60,1/10,3/20,13/60,2
28,60,1/15,11/60,13/60,1/12,1/10,7/20,2
29,60,1/20,11/60,3/10,1/12,7/60,4/15,3
30,60,1/20,1/10,23/60,1/15,1/12,19/60,2
31,60,1/30,7/60,19/60,1/20,1/15,5/12,2
32,60,1/30,1/12,7/12,1/15,1/10,2/15,9
33,60,1/30,1/20,11/20,1/30,1/15,4/15,5
34,60,1/60,3/10,7/20,1/12,7/60,2/15,1
35,60,1/60,4/15,23/60,1/12,1/10,3/20,1
36,60,1/60,7/30,5/12,1/15,7/60,3/20,1
37,60,1/60,13/60,11/30,1/20,1/12,4/15,1
38,60,1/60,1/6,31/60,1/15,1/10,2/15,5
39,60,1/60,1/6,5/12,1/20,1/15,17/60,1
40,60,1/60,2/15,9/20,1/30,1/12,17/60,1
41,60,1/60,1/10,31/60,1/30,1/15,4/15,3
42,84,1/12,3/14,19/84,11/84,13/84,4/21,7
43,84,1/14,11/84,23/84,1/12,2/21,29/84,2
44,84,1/21,13/84,23/84,1/14,1/12,31/84,2
45,84,1/42,1/12,7/12,1/21,1/14,4/21,11
46,84,1/84,25/84,5/14,5/84,1/12,4/21,1
47,84,1/84,5/21,5/12,5/84,1/14,17/84,1
48,84,1/84,3/14,37/84,1/21,1/12,17/84,1
49,84,1/84,1/6,43/84,1/21,1/14,4/21,5
50,90,1/18,13/90,7/18,11/90,2/15,7/45,1
51,90,1/45,19/90,16/45,1/18,1/10,23/90,3
52,90,1/90,23/90,31/90,2/45,1/15,5/18,3
53,90,1/90,17/90,47/90,1/18,4/45,2/15,7
54,120,13/120,3/20,31/120,2/15,19/120,23/120,6
55,120,1/12,19/120,29/120,1/10,13/120,37/120,4
56,120,1/20,23/120,29/120,1/15,13/120,41/120,4
57,120,1/60,13/120,73/120,1/20,1/12,2/15,19
58,120,1/120,7/20,43/120,7/120,11/120,2/15,1
59,120,1/120,3/10,49/120,7/120,1/12,17/120,1
60,120,1/120,4/15,53/120,1/20,11/120,17/120,1
61,120,1/120,13/60,61/120,1/20,1/12,2/15,7
62,210,1/15,41/210,8/35,1/14,31/210,61/210,3
63,210,13/210,1/10,83/210,1/14,4/35,9/35,2
64,210,1/35,2/15,97/210,1/14,17/210,47/210,7
65,210,1/210,3/14,121/210,11/210,1/15,3/35,27


==> anc/code/supplementary/verify_exact.py <==
#!/usr/bin/env python3
"""Exact PR Table 3 matching and all 65 Appendix d_j values (stdlib only)."""
import csv
import json
from fractions import Fraction as F
from itertools import permutations
from math import lcm
from pathlib import Path

HERE = Path(__file__).resolve().parent


def target(n, b, c):
    return (F(b - 2, 2*n), F(b, 2*n), F(n - c - 2, 2*n),
            F(n - b + 2, 2*n), F(1, n), F(c - b, 2*n))


def admissible(n, b, c):
    return (n >= 5 and 2 < b < c < n - 2 and c - b >= 2
            and b % 2 == c % 2 == n % 2)


def match_row(left, right):
    """Check all 72 permitted orderings, reconstructing integer n,B,C."""
    matches = set()
    for a, b in ((left, right), (right, left)):
        for u in permutations(a):
            for v in permutations(b):
                if u[0] + v[0] != F(1, 2) or u[1] - u[0] != v[1]:
                    continue
                if v[1] <= 0:
                    continue
                n = 1 / v[1]
                big_b = 2*n*u[1]
                big_c = big_b + 2*n*v[2]
                if any(x.denominator != 1 for x in (n, big_b, big_c)):
                    continue
                integers = tuple(map(int, (n, big_b, big_c)))
                if admissible(*integers) and target(*integers) == u + v:
                    matches.add(integers)
    return sorted(matches)


def affine(a=0, b=0):
    """a*s+b, represented by a pair of exact rational numbers."""
    return F(a), F(b)


def families():
    a = affine
    return [
        ('I', (a(0,'1/6'), a(1), a(-2,'1/3')),
         (a(1,'1/3'), a(1), a(-1,'1/6')), F(1,6)),
        ('II', (a(0,'1/6'), a(-3,'1/2'), a(1)),
         (a(-1,'1/6'), a(2), a(1,'1/6')), F(1,6)),
        ('III', (a(0,'1/6'), a(-2,'1/6'), a(2)),
         (a(-2,'1/6'), a(1), a(1,'1/2')), F(1,12)),
        ('IV', (a(-4,'1/3'), a(1), a(1,'1/3')),
         (a(-2,'1/6'), a(3), a(1,'1/6')), F(1,12)),
    ]


def check_families():
    expected = {'I':['1/12'], 'II':['1/24','1/12'],
                'III':[], 'IV':['1/24']}
    report, all_matches = {}, []
    for name, left, right, upper in families():
        candidates = set()
        for a, b in left:
            for c, d in right:
                slope, constant = a+c, b+d
                if slope == 0:
                    assert constant != F(1,2), 'An entire family needs checking'
                    continue
                s = (F(1,2) - constant) / slope
                if 0 < s < upper:
                    candidates.add(s)
        strings = [str(s) for s in sorted(candidates)]
        assert strings == expected[name]
        matches = []
        for s in sorted(candidates):
            lhs = tuple(a*s+b for a,b in left)
            rhs = tuple(a*s+b for a,b in right)
            assert all(x > 0 for x in lhs+rhs)
            assert sum(lhs+rhs) == 1
            for n,b,c in match_row(lhs,rhs):
                matches.append([str(s),n,b,c])
                all_matches.append([name,str(s),n,b,c])
        report[name] = {'cross_pair_parameters':strings, 'matches':matches}
    assert all_matches == [['I','1/12',12,4,6]]
    return report


def check_sporadic():
    records = list(csv.DictReader((HERE/'pr-table4.csv').open(newline='')))
    assert len(records) == 65
    expected = [1,1,1,1,6,1,1,1,7,1,1,1,2,1,1,1,1,2,6,
                3,1,1,3,2,2,2,2,2,3,2,2,9,5,1,1,1,1,5,1,1,3,
                7,2,2,11,1,1,1,5,1,3,3,7,6,4,4,19,1,1,1,7,3,2,7,27]
    distances = []
    for j,row in enumerate(records,1):
        assert int(row['row']) == j
        values = tuple(F(row[key]) for key in ('U','V','W','X','Y','Z'))
        assert all(x > 0 for x in values) and sum(values) == 1
        denominator = int(row['denominator'])
        assert denominator == lcm(*(x.denominator for x in values))
        assert denominator % 2 == 0
        distance = min(abs(denominator*(a+b-F(1,2)))
                       for a in values[:3] for b in values[3:])
        assert distance.denominator == 1
        assert distance == int(row['d_j']) == expected[j-1]
        assert distance > 0
        assert match_row(values[:3],values[3:]) == []
        distances.append(int(distance))
    return {'rows':len(records), 'd_j':distances, 'matches':[]}


def main():
    print(json.dumps({'arithmetic':'fractions.Fraction (exact)',
                      'table3':check_families(),
                      'table4':check_sporadic(), 'status':'PASS'}, indent=2))


if __name__ == '__main__':
    main()


==> anc/code/supplementary/verify_geometry.py <==
#!/usr/bin/env python3
"""60-digit numerical consistency checks, not a proof of rationality/irrationality.

Independent geometry: Cartesian line intersection and polygon shoelace areas.
No third-party packages are needed. All trigonometry uses Decimal Taylor series.
"""
import argparse
import json
from decimal import Decimal as D, getcontext, localcontext


def pi():
    # Quadratically convergent Gauss--Legendre iteration, with guard digits.
    with localcontext() as context:
        context.prec += 12
        a,b,t,p = D(1),1/D(2).sqrt(),D(1)/4,D(1)
        for _ in range(8):
            next_a = (a+b)/2
            b = (a*b).sqrt()
            t -= p*(a-next_a)**2
            a,p = next_a,2*p
        value = (a+b)**2/(4*t)
    return +value


def sin_cos(x, circle_pi):
    x %= 2*circle_pi
    if x > circle_pi:
        x -= 2*circle_pi
    if x < -circle_pi:
        x += 2*circle_pi
    square = x*x
    sine, cosine, st, ct = x,D(1),x,D(1)
    for j in range(1,1000):
        st *= -square/D((2*j)*(2*j+1))
        ct *= -square/D((2*j-1)*(2*j))
        next_s, next_c = sine+st, cosine+ct
        if next_s == sine and next_c == cosine:
            return sine,cosine
        sine,cosine = next_s,next_c
    raise RuntimeError('Taylor series did not converge')


def cross(a,b):
    return a[0]*b[1] - a[1]*b[0]


def subtract(a,b):
    return a[0]-b[0],a[1]-b[1]


def intersection(a,b,c,d):
    first, second = subtract(b,a),subtract(d,c)
    factor = cross(subtract(c,a),second)/cross(first,second)
    return a[0]+factor*first[0],a[1]+factor*first[1]


def expected_values(n,k,m):
    r0 = {(6,1,2):D(1)/18, (18,3,5):D(1)/18,
          (18,4,6):D(1)/9, (30,3,10):D(1)/30, (30,5,12):D(1)/10}
    r2 = {(6,1,2):D(13)/18, (9,1,3):D(2)/3}
    r1 = {(6,1,2):D(1)/9, (12,1,4):D(1)/6}
    config = n,k,m
    a0,a2,a1 = r0.get(config),r2.get(config),r1.get(config)
    if n%2 == 0 and k == n//2-3 and m == n//2-2:
        a2 = D(1)/2+D(3)/n
    adjacent = None
    if n%2 == 0 and m == n//2-1:
        adjacent = D(1)/2-D(2)/n
    elif n == 12 and m == 3:
        adjacent = D(1)/12
    return {'a0':a0, 'a2':a2, 'a1':a1, 'adjacent':adjacent}


def run(n_max, precision, tolerance):
    getcontext().prec = precision
    circle_pi = pi()
    max_errors = {key:D(0) for key in
                  ('area_formulas','sum_one','lateral_symmetry','T_parameterizations',
                   'classified_values','E2_reflection')}
    nonmember_distances = {key:D('Infinity') for key in ('R','S','T','U')}
    counts = {'configurations':0, 'a0':0, 'a2':0, 'a1':0, 'adjacent':0}
    def record(key,value):
        max_errors[key] = max(max_errors[key],abs(value))
        assert abs(value) < tolerance, (key,str(value))
    for n in range(5,n_max+1):
        sine,cosine = {},{}
        def sc(j):
            if j not in sine:
                sine[j],cosine[j] = sin_cos(D(j)*circle_pi/(2*n),circle_pi)
            return sine[j],cosine[j]
        def sn(j):
            return sc(j)[0]
        def cs(j):
            return sc(j)[1]
        vertices = [(cs(4*j),sn(4*j)) for j in range(n)]
        vertices.append(vertices[0])
        edges = [D(0)]
        for j in range(n):
            edges.append(edges[-1]+cross(vertices[j],vertices[j+1]))
        polygon_area = edges[-1]/2
        for m in range(2,(n-1)//2+1):
            for k in range(1,m):
                counts['configurations'] += 1
                l,t = n-2*m,m-k
                end = n-m+k
                x = intersection(vertices[0],vertices[m],vertices[k],vertices[end])
                # Four independently measured boundary polygons, in cyclic order.
                ratios = []
                for start,stop in ((0,k),(k,m),(m,end),(end,n)):
                    doubled = (edges[stop]-edges[start]+cross(vertices[stop],x)
                               +cross(x,vertices[start]))
                    ratios.append(abs(doubled)/(2*polygon_area))
                a0,a1,a2,a3 = ratios
                record('sum_one',sum(ratios)-1)
                record('lateral_symmetry',a1-a3)
                r = sn(2*k)*sn(l)/(sn(4)*sn(2*k+l))
                s = sn(l)*cs(2*t-l)/(sn(4)*cs(2*t))
                lateral_t = 2*sn(l)**2*sn(2*t)/(cs(2*t)*sn(4))
                big_c = n-2*t
                lateral_t_bc = 2*sn(l)**2*cs(big_c)/(sn(4)*sn(big_c))
                adjacent_u = sn(4*m)/sn(4)
                record('T_parameterizations',lateral_t_bc-lateral_t)
                formulas = (D(k)/n-2*r/n, D(t)/n-lateral_t/n,
                            D(k+l)/n+2*s/n, D(t)/n-lateral_t/n,
                            D(m)/n-adjacent_u/n, D(big_c)/n+2*lateral_t_bc/n)
                measured = (a0,a1,a2,a3,a0+a1,a0+a2)
                for actual,formula in zip(measured,formulas):
                    record('area_formulas',actual-formula)
                expected = expected_values(n,k,m)
                for key,actual in (('a0',a0),('a2',a2),('a1',a1),('adjacent',a0+a1)):
                    if expected[key] is not None:
                        counts[key] += 1
                        record('classified_values',actual-expected[key])
                # Recover arithmetic quantities from the independently measured
                # areas, and check consistency with the theorem's finite value sets.
                recovered = ((D(k)-n*a0)/2, (n*a2-k-l)/2,
                             D(t)-n*a1, D(m)-n*(a0+a1))
                for key,type_key,value,allowed in zip(
                        ('R','S','T','U'),('a0','a2','a1','adjacent'),recovered,
                        ((D(1)/3,D(1)),(D(2)/3,D(1)),(D(1)/3,D(1)),(D(1),D(2)))):
                    distance = min(abs(value-q) for q in allowed)
                    if expected[type_key] is None:
                        nonmember_distances[key] = min(nonmember_distances[key],distance)
                        assert distance > tolerance, (n,k,m,key,str(distance))
                    else:
                        assert distance < tolerance, (n,k,m,key,str(distance))
                if l == 4 and t == 1:
                    # Reflection of O in chord V_m V_end is V_m+V_end.
                    reflection = tuple(vertices[m][j]+vertices[end][j] for j in (0,1))
                    for j in (0,1):
                        record('E2_reflection',x[j]-reflection[j])
    return {'status':'PASS','decimal_precision':precision,'n_range':[5,n_max],
            'absolute_tolerance':str(tolerance),'counts':counts,
            'maximum_absolute_errors':{k:str(v) for k,v in max_errors.items()},
            'minimum_nonmember_distance_from_theorem_values':
                {k:str(v) for k,v in nonmember_distances.items()},
            'scope':'Numerical consistency only; no irrationality claim or proof by numerical search.'}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--n-max',type=int,default=80)
    parser.add_argument('--precision',type=int,default=60)
    parser.add_argument('--tolerance',default='1e-50')
    args = parser.parse_args()
    assert args.n_max >= 5 and args.precision >= 60
    print(json.dumps(run(args.n_max,args.precision,D(args.tolerance)),indent=2))


if __name__ == '__main__':
    main()


==> anc/code/supplementary/verify_myerson.py <==
#!/usr/bin/env python3
"""Exact verification of the Myerson matching used in the manuscript.

Python 3.9+; standard library only. Run from the repository root:
    python3 supplementary/verify_myerson.py
Optionally use --manuscript /path/to/main.tex to also check a local manuscript table.

The 15 rows are transcribed from Luk--Cheung (2024), Table 5, p. 503:
https://doi.org/10.1007/s00026-023-00685-9
Myerson's original classification is Theorem 4 of:
https://doi.org/10.1007/BF01844426

This optionally checks a local manuscript table against these rows, checks all eight
equation-preserving orderings, solves each affine
parameter equation exactly, and verifies every tabulated trigonometric
identity by polynomial reduction modulo a cyclotomic polynomial. It does
not re-prove Myerson's classification, the manuscript's norm restrictions,
or its Poonen--Rubinstein argument. No bound on n and no floating-point
rationality test are used.
"""
from __future__ import annotations

import argparse
import re
from fractions import Fraction as F
from functools import cache
from math import lcm
from pathlib import Path

Quad = tuple[F, F, F, F]
Affine = tuple[F, F]  # (coefficient of sigma, constant)

RAW_ROWS = (
    ('1/21','8/21','1/14','3/14'),
    ('1/14','5/14','2/21','5/21'),
    ('4/21','10/21','3/14','5/14'),
    ('1/20','9/20','1/15','4/15'),
    ('2/15','7/15','3/20','7/20'),
    ('1/30','3/10','1/15','2/15'),
    ('1/15','7/15','1/10','7/30'),
    ('1/10','13/30','2/15','4/15'),
    ('4/15','7/15','3/10','11/30'),
    ('1/30','11/30','1/10','1/10'),
    ('7/30','13/30','3/10','3/10'),
    ('1/15','4/15','1/10','1/6'),
    ('2/15','7/15','1/6','3/10'),
    ('1/12','5/12','1/10','3/10'),
    ('1/10','3/10','1/6','1/6'),
)
ROWS = tuple(tuple(F(x) for x in row) for row in RAW_ROWS)
ORDERS = (
    (0,1,2,3), (0,1,3,2), (1,0,2,3), (1,0,3,2),
    (2,3,0,1), (2,3,1,0), (3,2,0,1), (3,2,1,0),
)
FAMILY: tuple[Affine, ...] = (
    (F(0), F(1,6)), (F(1), F(0)),
    (F(1,2), F(0)), (F(-1,2), F(1,2)),
)
HALF = F(1,2)


def check(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)


def check_manuscript(path: Path) -> None:
    """Compare the numbered, four-column LaTeX table with all 15 rows."""
    source = path.read_text(encoding='utf-8')
    label = r'\label{tab:myerson}'
    check(source.count(label) == 1, 'Expected one manuscript Myerson table')
    table = source.split(label, 1)[1].split(r'\end{tabular}', 1)[0]
    row_pattern = (r'^\s*(\d+)\s*' +
                   r'&\s*\$(\d+/\d+)\$\s*' * 4 + r'\\\\\s*$')
    records = re.findall(row_pattern, table, flags=re.MULTILINE)
    check(len(records) == len(ROWS), 'Wrong manuscript Myerson table size')
    for j, record in enumerate(records, 1):
        check(int(record[0]) == j, 'Wrong manuscript Myerson row number')
        check(tuple(F(x) for x in record[1:]) == ROWS[j-1],
              f'Manuscript Myerson row {j} differs from verification data')


def check_orders() -> None:
    """Generate the group independently from pair swaps and pair interchange."""
    expected = set()
    for left, right in (((0,1), (2,3)), ((2,3), (0,1))):
        for first in (left, left[::-1]):
            for second in (right, right[::-1]):
                expected.add(first + second)
    check(len(ORDERS) == 8 and set(ORDERS) == expected,
          'Expected all eight equation-preserving orderings')


def trim(p: list[int]) -> list[int]:
    while len(p) > 1 and p[-1] == 0:
        p.pop()
    return p


def div_monic(p: list[int], q: list[int]) -> tuple[list[int], list[int]]:
    """Polynomial division in Z[x]; q must be monic. Coefficients ascend."""
    check(bool(q) and q[-1] == 1, 'Divisor must be monic')
    p = trim(p.copy())
    quotient = [0] * max(1, len(p)-len(q)+1)
    while len(p) >= len(q) and p != [0]:
        degree = len(p)-len(q)
        coeff = p[-1]
        quotient[degree] += coeff
        for j, value in enumerate(q):
            p[degree+j] -= coeff*value
        trim(p)
    return trim(quotient), trim(p)


@cache
def cyclotomic(n: int) -> tuple[int, ...]:
    check(n >= 1, 'Cyclotomic order must be positive')
    p = [-1] + [0]*(n-1) + [1]
    for d in range(1,n):
        if n % d == 0:
            p, remainder = div_monic(p, list(cyclotomic(d)))
            check(remainder == [0], 'Cyclotomic construction not exact')
    return tuple(p)


def sine_identity(row: Quad) -> bool:
    """Test sin(pi*a)sin(pi*b)=sin(pi*c)sin(pi*d) exactly."""
    common = lcm(*(x.denominator for x in row))
    order = 2*common
    exponents = [int(common*x) for x in row]
    polynomial = [0]*order
    # sin(pi*x)=(z^(common*x)-z^(-common*x))/(2*i), z primitive order.
    for sign, (u,v) in ((1, exponents[:2]), (-1, exponents[2:])):
        for exponent, coeff in ((u+v,1), (u-v,-1), (-u+v,-1), (-u-v,1)):
            polynomial[exponent % order] += sign*coeff
    _, remainder = div_monic(polynomial, list(cyclotomic(order)))
    return remainder == [0]


def lincomb(terms: list[tuple[int, Affine]], constant: int = 0) -> Affine:
    return (sum((k*x[0] for k,x in terms), F(0)),
            sum((k*x[1] for k,x in terms), F(constant)))


def roots(equations: tuple[Affine, ...]) -> list[F]:
    result: set[F] = set()
    for coefficient, constant in equations:
        if coefficient == 0:
            check(constant != 0, 'Unexpected free parameter: handle explicitly')
            continue
        root = -constant/coefficient
        if 0 < root <= HALF:
            result.add(root)
    return sorted(result)


def evaluate(assignment: tuple[Affine, ...], value: F) -> Quad:
    return tuple(a*value+b for a,b in assignment)


def s_parameters(q: Quad) -> tuple[F,F,F]:
    a,_,c,d = q
    n = 2/c
    return n, 2*n*a, n*(HALF-d)


def admissible(n: F, l: F, t: F) -> bool:
    return (all(x.denominator == 1 for x in (n,l,t))
            and n >= 5 and l >= 1 and t >= 1
            and l+2*t <= n-2 and (n-l) % 2 == 0)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--manuscript', type=Path,
                        help='Optional local manuscript for table comparison')
    args = parser.parse_args()
    if args.manuscript is not None:
        check_manuscript(args.manuscript)
        print('PASS: all 15 rows agree with the manuscript Myerson table.')
    check_orders()
    for j,row in enumerate(ROWS,1):
        check(all(0 < x <= HALF for x in row), f'Invalid angle in row {j}')
        check(sine_identity(row), f'Incorrect sine identity in row {j}')
    print('PASS: all 15 tabulated identities, by exact cyclotomic reduction.')

    print('\nS=1: parameter-family roots in 0 < sigma <= 1/2:')
    expected_roots = (
        [F(4,9)], [F(1,3)], [], [F(1,9)],
        [F(1,4), F(1,2)], [F(1,3)], [F(1,2)], [],
    )
    s_geometric: set[tuple[F,F,F]] = set()
    s_admissible: set[tuple[F,F,F]] = set()
    for j, perm in enumerate(ORDERS,1):
        assignment = tuple(FAMILY[i] for i in perm)
        a,b,c,d = assignment
        equations = (
            lincomb([(1,b),(-1,a),(-1,d)]),
            lincomb([(1,a),(1,b),(1,d)], -1),
        )
        values = roots(equations)
        check(values == expected_roots[j-1], f'S family row {j} mismatch')
        print(f'  ordering {j}: {", ".join(map(str, values)) or "none"}')
        for value in values:
            q = evaluate(assignment,value)
            aa,bb,cc,dd = q
            check(sine_identity(q), 'Parameter-family identity failed')
            if 0 < aa < dd < HALF:
                params = s_parameters(q)
                s_geometric.add(params)
                if admissible(*params):
                    s_admissible.add(params)
    check(s_geometric == {(F(9),F(3),F(2)), (F(12),F(3),F(3))},
          'Wrong S-family candidates before parity')
    check(s_admissible == {(F(9),F(3),F(2))}, 'Wrong admissible S family')
    print('PASS: candidates (9,3,2), (12,3,3); parity leaves (9,3,2).')

    s_sporadic = set()
    r_sporadic = set()
    for j,row in enumerate(ROWS,1):
        for perm in ORDERS:
            q = tuple(row[i] for i in perm)
            a,b,c,d = q
            if b == a+d or a+b+d == 1:
                s_sporadic.add((j,q))
            if d == a+b and d < HALF:
                r_sporadic.add((j,q))
    expected_s = {
        (12,(F(1,10),F(1,6),F(4,15),F(1,15))),
        (13,(F(1,6),F(3,10),F(7,15),F(2,15))),
    }
    check(s_sporadic == expected_s, 'Wrong S sporadic matching')
    print('\nS=1: sporadic matching (all 15 x 8 orderings):')
    for j,q in sorted(s_sporadic):
        a,_,_,d = q
        check(a > d, 'Unexpected admissible angle ordering')
        print(f'  row {j}: ({", ".join(map(str,q))}), a={a} > d={d}')
    print('PASS: both candidates contradict a < d.')

    print('\nR=1: parameter-family roots in 0 < sigma <= 1/2:')
    expected_r_roots = (
        [F(2,9)], [], [F(2,9)], [], [HALF], [], [HALF], [],
    )
    r_family = set()
    for j, perm in enumerate(ORDERS,1):
        assignment = tuple(FAMILY[i] for i in perm)
        a,b,c,d = assignment
        values = roots((lincomb([(1,d),(-1,a),(-1,b)]),))
        check(values == expected_r_roots[j-1], f'R family row {j} mismatch')
        print(f'  ordering {j}: {", ".join(map(str, values)) or "none"}')
        for value in values:
            q = evaluate(assignment,value)
            check(sine_identity(q), 'Parameter-family identity failed')
            aa,bb,cc,dd = q
            if all(0 < x < HALF for x in q) and dd == aa+bb:
                n = 2/cc
                r_family.add((n, 2*n*aa, 2*n*bb))
    check(r_family == {(F(18),F(6),F(8)), (F(18),F(8),F(6))},
          'Wrong R-family result')
    expected_r = {
        (12,(F(1,10),F(1,6),F(1,15),F(4,15))),
        (12,(F(1,6),F(1,10),F(1,15),F(4,15))),
        (13,(F(1,6),F(3,10),F(2,15),F(7,15))),
        (13,(F(3,10),F(1,6),F(2,15),F(7,15))),
    }
    check(r_sporadic == expected_r, 'Wrong R sporadic matching')
    print('\nR=1: family gives n=18, {A,B}={6,8}.')
    r_all = set(r_family)
    for j,q in sorted(r_sporadic):
        a,b,c,d = q
        n = 2/c
        r_all.add((n,2*n*a,2*n*b))
    good_r = set()
    for n,A,B in r_all:
        k = A/2
        l = B
        t = (n-A-B)/2
        if k.denominator == 1 and k >= 1 and admissible(n,l,t):
            good_r.add((int(n),int(k),int(l)))
    check(good_r == {(18,3,8),(18,4,6),(30,3,10),(30,5,6)},
          'Wrong final R classification')
    print('R=1: sporadic row 12 gives n=30, {A,B}={6,10}.')
    print('R=1: sporadic row 13 gives n=15, {A,B}={5,9}; A is not even.')
    print('PASS: final (n,k,l) =', sorted(good_r))
    print('\nALL CHECKS PASSED. External classification theorems are assumed.')


if __name__ == '__main__':
    main()


==> anc/code/supplementary/verify_source.py <==
#!/usr/bin/env python3
"""Optional local-PDF provenance check. Requires pypdf; performs no network I/O."""
import argparse
import csv
import hashlib
import re
from pathlib import Path
from pypdf import PdfReader

parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('pdf', type=Path, help='author version from math.mit.edu/~poonen/papers/ngon.pdf')
args = parser.parse_args()
reader = PdfReader(args.pdf)
text = reader.pages[13].extract_text()
assert 'Table 4.' in text and '65 sporadic' in text
rows = []
for line in text.splitlines():
    fractions = re.findall(r'\b\d+/\d+\b',line)
    if len(fractions) == 6:
        rows.append(fractions)
with (Path(__file__).resolve().parent/'pr-table4.csv').open(newline='') as stream:
    csv_rows = [[row[key] for key in ('U','V','W','X','Y','Z')]
                for row in csv.DictReader(stream)]
assert len(rows) == 65 and rows == csv_rows
print('PASS: all 65 Table 4 rows match the local author PDF, in order.')
print('Source SHA-256:',hashlib.sha256(args.pdf.read_bytes()).hexdigest())


==> anc/code/validation.json <==
{
  "python": "3.14.3 (main, Feb  3 2026, 15:32:20) [Clang 17.0.0 (clang-1700.6.3.2)]",
  "platform": "macOS-26.3-arm64-arm-64bit-Mach-O",
  "checks": {
    "payload_sha256": "PASS",
    "verify_exact_recorded_json": "PASS",
    "verify_myerson_recorded_text": "PASS",
    "verify_geometry_recorded_json": "PASS",
    "optimization_guard": "PASS: -O rejected",
    "optional_manuscript_comparison": "PASS: local private manuscript; altered table rejected"
  },
  "not_checked": [
    "Python 3.9 runtime",
    "Optional source-PDF transcription check"
  ]
}

